Benchmarking Detection Transfer Learning with Vision Transformers

Object detection is a central downstream task used to test if pre-trained network parameters confer benefits, such as improved accuracy or training speed. The complexity of object detection methods can make this benchmarking non-trivial when new architectures, such as Vision Transformer (ViT) models, arrive. These difficulties (e.g., architectural incompatibility, slow training, high memory consumption, unknown training formulae, etc.) have prevented recent studies from benchmarking detection transfer learning with standard ViT models. In this paper, we present training techniques that overcome these challenges, enabling the use of standard ViT models as the backbone of Mask R-CNN. These tools facilitate the primary goal of our study: we compare five ViT initializations, including recent state-of-the-art self-supervised learning methods, supervised initialization, and a strong random initialization baseline. Our results show that recent masking-based unsupervised learning methods may, for the first time, provide convincing transfer learning improvements on COCO, increasing box AP up to 4% (absolute) over supervised and prior self-supervised pre-training methods. Moreover, these masking-based initializations scale better, with the improvement growing as model size increases.

==> fig/.ipynb_checkpoints/plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7391b9b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "import os\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# See fonts.txt for instructions on installing fonts\n",
    "def set_style():\n",
    "    plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
    "    weight = \"normal\"  # [ 'normal' | 'bold' | 'heavy' | 'light' | 'ultrabold' | 'ultralight']\n",
    "    fontsize = 16\n",
    "    # plt.rcParams['mathtext.fontset'] = \"custom\"\n",
    "    # plt.rcParams['mathtext.cal'] = \"cmsy10\"\n",
    "    # matplotlib.rc(\"font\", family=\"sans-serif\")\n",
    "    plt.rc(\"text\", usetex=True)\n",
    "    params = {\n",
    "        \"font.family\": \"serif\",\n",
    "        # \"font.serif\": \"Nimbus Roman No9 L\",\n",
    "        \"font.serif\": \"Times\",\n",
    "        # Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif\n",
    "        \"font.weight\": weight,\n",
    "        \"mathtext.fontset\": \"custom\",\n",
    "        \"mathtext.cal\": \"cmsy10\",\n",
    "        \"legend.fontsize\": fontsize,\n",
    "        \"axes.labelsize\": fontsize,\n",
    "        \"axes.labelweight\": weight,\n",
    "        \"axes.titlesize\": fontsize,\n",
    "        \"axes.titleweight\": weight,\n",
    "        \"xtick.labelsize\": fontsize,\n",
    "        \"ytick.labelsize\": fontsize,\n",
    "        \"figure.titlesize\": fontsize,\n",
    "        \"figure.titleweight\": weight,\n",
    "    }\n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "\n",
    "def set_fig_size(fig, width, height):\n",
    "    fig.set_size_inches(width, height)\n",
    "    plt.tight_layout()\n",
    "\n",
    "\n",
    "def set_fig_style(fig):\n",
    "    ax = fig.axes[0]\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    fig.tight_layout()\n",
    "\n",
    "\n",
    "def set_ax_style(ax):\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "\n",
    "\n",
    "def save_fig(fig_path, crop=True, dpi=300):\n",
    "    plt.savefig(fig_path, dpi=dpi, bbox_inches=\"tight\")\n",
    "    if crop and fig_path.endswith(\".pdf\"):\n",
    "        os.system('pdfcrop \"{:s}\"'.format(fig_path))\n",
    "        os.system(\n",
    "            'mv \"{:s}-crop.pdf\" \"{:s}\"'.format(fig_path.replace(\".pdf\", \"\"), fig_path)\n",
    "        )\n",
    "\n",
    "\n",
    "def add_grid_log_plot(ax=None):\n",
    "    \"\"\"Add grid lines to a log linear plot.\"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.grid(which='both', linestyle='--', linewidth=0.75, alpha=0.5)\n",
    "\n",
    "\n",
    "def add_grid_linear_plot():\n",
    "    \"\"\"Add grid lines to a linear plot.\"\"\"\n",
    "    plt.gca().grid(which='both', linestyle='--', linewidth=1)\n",
    "\n",
    "\n",
    "set_style()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d742c53",
   "metadata": {},
   "source": [
    "## Fig 1: Fine-tuning epochs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4397c45",
   "metadata": {},
   "outputs": [],
   "source": [
    "nan = np.nan\n",
    "x_data = [25, 50, 100, 200, 400]\n",
    "methods = [\n",
    "    \"random\",\n",
    "    \"supervised IN1k\",\n",
    "    \"MoCo v3\",\n",
    "    \"BEiT\",\n",
    "    \"MAE\",\n",
    "]\n",
    "markers = [\n",
    "    \"o\",\n",
    "    \"v\",\n",
    "    \"s\",\n",
    "    \"X\",\n",
    "    \"P\",\n",
    "]\n",
    "colors = plt.get_cmap(\"Dark2\")\n",
    "plot_fn = plt.semilogx\n",
    "\n",
    "shuffle_inds = [4, 3, 0, 2, 1]\n",
    "methods_shuffled = [methods[i] for i in shuffle_inds]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fd5d6221",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "\n",
    "################ ViT-B ################\n",
    "data = np.array([\n",
    "    [ nan, 46.6, 46.4, 47.8, 48.1],  # 25ep\n",
    "    [45.3, 47.9, 47.8, 49.8, 50.1],  # 50ep\n",
    "    [48.2, 47.2, 47.9, 49.8, 50.3],  # 100ep\n",
    "    [48.9,  nan,  nan,  nan,  nan],  # 200ep\n",
    "    [48.2,  nan,  nan,  nan,  nan],  # 400ep\n",
    "])\n",
    "\n",
    "data = data.T[shuffle_inds].T\n",
    "\n",
    "ax = ax1\n",
    "\n",
    "for i in range(len(methods)):\n",
    "    ax.semilogx(\n",
    "        x_data,\n",
    "        data[:, i],\n",
    "        color=colors(shuffle_inds[i]),\n",
    "        marker=markers[shuffle_inds[i]],\n",
    "        markersize=9,\n",
    "        linestyle=\"-.\",\n",
    "        linewidth=0.5,\n",
    "    )\n",
    "\n",
    "ax.set_ylim([45, 51])\n",
    "ax.set_xticks(x_data)\n",
    "ax.set_xticklabels(x_data)\n",
    "ax.set_xlabel(\"Fine-tuning epochs\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "# Make font white so that all sizing stays correct\n",
    "# Crop out extra whitespace in latex\n",
    "ax.xaxis.label.set_color(\"white\")\n",
    "ax.tick_params(axis=\"x\", colors=\"white\")\n",
    "ax.set_title(\"ViT-B Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"1.0\", pad=0.2))\n",
    "ax.legend(methods_shuffled, title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True, loc=\"lower right\")\n",
    "\n",
    "################ ViT-L ################\n",
    "data = np.array([\n",
    "    [ nan, 48.4, 48.7, 52.7, 52.1],\n",
    "    [46.8, 49.3, 49.3, 53.3, 53.3],\n",
    "    [49.8, 48.5, 49.4, 52.1, 52.1],\n",
    "    [50.7,  nan,  nan,  nan,  nan],\n",
    "    [49.5,  nan,  nan,  nan,  nan],\n",
    "])\n",
    "\n",
    "\n",
    "methods_shuffled = [methods[i] for i in shuffle_inds]\n",
    "data = data.T[shuffle_inds].T\n",
    "\n",
    "ax = ax2\n",
    "\n",
    "# reverse as a hack to make MAE appear on top of BEiT\n",
    "for i in range(len(methods) - 1, -1, -1):\n",
    "    ax.semilogx(\n",
    "        x_data,\n",
    "        data[:, i],\n",
    "        color=colors(shuffle_inds[i]),\n",
    "        marker=markers[shuffle_inds[i]],\n",
    "        markersize=9,\n",
    "        linestyle=\"-.\",\n",
    "        linewidth=0.5,\n",
    "    )\n",
    "\n",
    "ax.set_xticks(x_data)\n",
    "ax.set_xticklabels(x_data)\n",
    "ax.set_yticks(range(46, 54))\n",
    "ax.set_xlabel(\"Fine-tuning epochs (log scale)\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "ax.set_title(\"ViT-L Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"1.0\", pad=0.2))\n",
    "\n",
    "################ Finalize and plot ################\n",
    "\n",
    "add_grid_log_plot(ax1)\n",
    "add_grid_log_plot(ax2)\n",
    "set_ax_style(ax1)\n",
    "set_ax_style(ax2)\n",
    "set_fig_size(fig, 8, 8)\n",
    "\n",
    "save_fig(\"fine_tuning_epochs.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0eed86ac",
   "metadata": {},
   "source": [
    "## Fig 2: pre-training epochs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6276251",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [100, 200, 400, 800, 1600]\n",
    "# y = [47.2, 49.5, 51.1, 51.9, 52.1]  # 25-epoch\n",
    "y = [50.1, 51.5, 52.7, 53.1, 53.3]  # 50-epoch\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ax.semilogx(\n",
    "    x,\n",
    "    y,\n",
    "    color=colors(4),\n",
    "    marker=markers[4],\n",
    "    markersize=9,\n",
    "    linestyle=\"-.\",\n",
    "    linewidth=0.5,\n",
    ")\n",
    "for p_x, p_y in zip(x, y):\n",
    "    ax.annotate(str(p_y), (p_x, p_y), textcoords=\"offset points\", fontsize=12, xytext=(0,10), ha=\"center\")\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(x)\n",
    "# ax.set_yticks(range(46, 54))\n",
    "ax.set_xlabel(\"Pre-training epochs (log scale)\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "# ax.set_title(\"ViT-L Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2))\n",
    "\n",
    "# ax.legend([\"MAE\"], title_fontsize=16, fontsize=16, frameon=True)\n",
    "\n",
    "add_grid_log_plot(ax)\n",
    "set_ax_style(ax)\n",
    "set_fig_size(plt.gcf(), 8, 3)\n",
    "\n",
    "save_fig(\"pre_training_epochs.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2eac6af7",
   "metadata": {},
   "source": [
    "## Fig (not using): Hyperparameter tuning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b498776",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lr_wd_data(data, name, opt_i, opt_j, hide_y=False, hide_x=True):\n",
    "    norm = matplotlib.colors.Normalize(vmin=43, vmax=49)\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "    ax.matshow(data, cmap='Purples', norm=norm)\n",
    "\n",
    "    xlabels = [0.025, 0.050, 0.100, 0.200, 0.400]\n",
    "    ylabels = [\"4.0e-5\", \"8.0e-5\", \"1.6e-4\", \"3.2e-4\"]\n",
    "\n",
    "    ax.xaxis.tick_bottom()\n",
    "    ax.set_xlabel(\"weight decay\")\n",
    "    if hide_x:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        ax.xaxis.label.set_color(\"white\")\n",
    "    ax.set_xticks(np.arange(len(xlabels)))\n",
    "    ax.set_xticklabels(xlabels, minor=False)\n",
    "\n",
    "    ax.set_yticks(np.arange(len(ylabels)))\n",
    "    ax.set_yticklabels(ylabels, minor=False)\n",
    "    ax.set_ylabel(\"learning rate\")\n",
    "    if hide_y:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        # Crop out extra whitespace in latex\n",
    "        ax.yaxis.label.set_color(\"white\")\n",
    "        ax.tick_params(axis=\"y\", colors=\"white\")\n",
    "\n",
    "    for (i, j), z in np.ndenumerate(data):\n",
    "        if np.isnan(z):\n",
    "            continue\n",
    "        if opt_i == i and opt_j == j:\n",
    "            text = r\"\\underline{\" + \"{:0.1f}\".format(z) + \"}\"\n",
    "        else:\n",
    "            text = \"{:0.1f}\".format(z)\n",
    "        ax.text(\n",
    "            j,\n",
    "            i,\n",
    "            text,\n",
    "            ha=\"center\",\n",
    "            va=\"center\",\n",
    "            fontsize=12,\n",
    "            usetex=True,\n",
    "            bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2)\n",
    "        )\n",
    "\n",
    "    set_fig_size(fig, 4, 4)\n",
    "    ax.set_title(name)\n",
    "    save_fig(f\"lr_wd_{name.replace(' ', '_')}.pdf\")\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27ec94ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_template = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 8e-5\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 1.6e-4\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_random = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   nan,   43.8,  45.3,  nan,   ],  # 8e-5\n",
    "        [nan,   nan,   45.7,  47.1,  46.6,  ],  # 1.6e-4\n",
    "        [nan,   nan,   46.9,  47.1,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_random, \"random\", 2, 3)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_supervised = np.array([\n",
    "        [nan,   nan,   45.2,  nan,   nan,   ],  # 4e-5\n",
    "        [nan,   46.4,  46.5,  46.5,  nan,   ],  # 8e-5\n",
    "        [nan,   46.5,  46.4,  46.4,  nan,   ],  # 1.6e-4\n",
    "        [nan,   46.1,  45.7,  44.2,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_supervised, \"supervised IN1k\", 1, 2, hide_y=True)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_moco = np.array([\n",
    "        [nan,   nan,   nan,   nan,    nan,   ],  # 4e-5\n",
    "        [nan,   46.1,  46.1,  46.4,   nan,   ],  # 8e-5\n",
    "        [nan,   46.4,  46.7,  46.3,   nan,   ],  # 1.6e-4\n",
    "        [nan,   45.8,  45.8,  44.7,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_moco, \"MoCo v3\", 2, 2, hide_y=True, hide_x=False)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_beit = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   46.1,  46.6,  46.4,  nan,   ],  # 8e-5\n",
    "        [46.8,  47.1,  46.7,  46.0,  nan,   ],  # 1.6e-4\n",
    "        [nan,   46.3,  45.7,  44.0,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_beit, \"BEiT\", 2, 1, hide_y=True)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_mae = np.array([\n",
    "        [nan,   46.3,  nan,   nan,   nan,   ],  # 4e-5\n",
    "        [47.4,  47.8,  47.6,  47.5,   nan,   ],  # 8e-5\n",
    "        [nan,   47.3,  47.4,  46.5,   nan,   ],  # 1.6e-4\n",
    "        [nan,   46.3,  45.9,  44.1,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_mae, \"MAE token\", 1, 1, hide_y=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5477e02d",
   "metadata": {},
   "source": [
    "## Fig 3: dp tuning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cec62d2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_dp_data(data, name, opt, hide_y=False, hide_x=True):\n",
    "    norm = matplotlib.colors.Normalize(vmin=43, vmax=54)\n",
    "\n",
    "    fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "    ax1.matshow(data[0, :][np.newaxis, :], cmap='Purples', norm=norm)\n",
    "    ax2.matshow(data[1, :][np.newaxis, :], cmap='Purples', norm=norm)\n",
    "\n",
    "    xlabels = [0.0, 0.1, 0.2, 0.3]\n",
    "\n",
    "    ax1.set_xticks([])\n",
    "    ax1.set_xticklabels([], minor=False)\n",
    "    ax2.xaxis.tick_bottom()\n",
    "    ax2.set_xlabel(\"drop path rate\")\n",
    "    if hide_x:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        ax2.xaxis.label.set_color(\"white\")\n",
    "    ax2.set_xticks(np.arange(len(xlabels)))\n",
    "    ax2.set_xticklabels(xlabels, minor=False)\n",
    "\n",
    "    for ax in (ax1, ax2):\n",
    "        ax.set_yticks([])\n",
    "        ax.set_yticklabels([], minor=False)\n",
    "    ax1.set_ylabel(\"ViT-B\", fontsize=13)\n",
    "    ax2.set_ylabel(\"ViT-L\", fontsize=13)\n",
    "    if hide_y:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        # Crop out extra whitespace in latex\n",
    "        for ax in (ax1, ax2):\n",
    "            ax.yaxis.label.set_color(\"white\")\n",
    "            ax.tick_params(axis=\"y\", colors=\"white\")\n",
    "\n",
    "    for r in (0, 1):\n",
    "        for i, z in enumerate(data[r]):\n",
    "            if np.isnan(z):\n",
    "                continue\n",
    "            if opt[r] == i:\n",
    "                text = r\"\\underline{\" + \"{:0.1f}\".format(z) + \"}\"\n",
    "            else:\n",
    "                text = \"{:0.1f}\".format(z)\n",
    "            ax = ax1 if r == 0 else ax2\n",
    "            ax.text(\n",
    "                i,\n",
    "                0,\n",
    "                text,\n",
    "                ha=\"center\",\n",
    "                va=\"center\",\n",
    "                fontsize=12,\n",
    "                usetex=True,\n",
    "                bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2)\n",
    "            )\n",
    "\n",
    "    set_fig_size(fig, 4, 1.9)\n",
    "    ax1.set_title(name)\n",
    "    save_fig(f\"dp_{name.replace(' ', '_')}.pdf\")\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f5217f17",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_random = np.array([\n",
    "    [47.1, 47.9, 47.9, 47.5],\n",
    "    [48.0, 49.1, 49.7, 49.8]\n",
    "])\n",
    "plot_dp_data(data_random, \"random\", (1, 3))\n",
    "\n",
    "\n",
    "data_supervised = np.array([\n",
    "    [46.5, 46.6, 46.5, 46.1],\n",
    "    [47.4, 47.9, 48.0, 48.4]\n",
    "])\n",
    "plot_dp_data(data_supervised, \"supervised IN1k\", (1, 3))\n",
    "\n",
    "\n",
    "data_moco = np.array([\n",
    "    [46.7, 46.4, 46.1, 45.6],\n",
    "    [48.4, 48.6, 48.8, 48.7]\n",
    "])\n",
    "plot_dp_data(data_moco, \"MoCo v3\", (0, 2), hide_x=False)\n",
    "\n",
    "\n",
    "data_beit = np.array([\n",
    "    [47.1, 47.0, 46.5, 45.9],\n",
    "    [51.4, 51.7, 52.3, 51.6]\n",
    "])\n",
    "plot_dp_data(data_beit, \"BEiT\", (0, 2))\n",
    "\n",
    "\n",
    "data_mae = np.array([\n",
    "    [47.8, 47.0, 46.4, nan],\n",
    "    [52.1, 52.9, 52.6, 51.7]\n",
    "])\n",
    "plot_dp_data(data_mae, \"MAE token\", (0, 1))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b36a1525",
   "metadata": {},
   "source": [
    "## TIDE analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ec56361",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data exported from devfair\n",
    "errs_by_init = {'MAE': [1.9510576327989924, 5.829108352724248, 0.9666126532664236, 0.11493284337674936, 3.8514876571176444, 6.240006709239921], 'BEiT': [1.832553846598529, 5.80474220638159, 1.0559608256582464, 0.1126485569129585, 3.8653490363024474, 6.035120236519106], 'MoCo v3': [2.053737304639725, 6.64737918499489, 0.9516454246460739, 0.08993888122245153, 3.6175200444034488, 8.543443906443997], 'Sup': [1.8051209140015914, 6.72691764487368, 0.9650350850485125, 0.10915625049095468, 3.62308589310193, 7.71900591282764], 'Random': [2.0461939041410204, 6.134197547611151, 1.0427584405778703, 0.10337559397176221, 3.5926070687475544, 7.8541103677072215]}\n",
    "err_types = ['cls', 'loc', 'cls+loc', 'dup', 'bg', 'miss']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5df1cfb9",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.arange(len(err_types))\n",
    "w = 0.1\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.bar(x,         errs_by_init[\"MAE\"],     w, label=methods_shuffled[0], color=colors(shuffle_inds[0]))\n",
    "ax.bar(x + w,     errs_by_init[\"BEiT\"],    w, label=methods_shuffled[1], color=colors(shuffle_inds[1]))\n",
    "ax.bar(x + 2 * w, errs_by_init[\"Random\"],  w, label=methods_shuffled[2], color=colors(shuffle_inds[2]))\n",
    "ax.bar(x + 3 * w, errs_by_init[\"MoCo v3\"], w, label=methods_shuffled[3], color=colors(shuffle_inds[3]))\n",
    "ax.bar(x + 4 * w, errs_by_init[\"Sup\"],     w, label=methods_shuffled[4], color=colors(shuffle_inds[4]))\n",
    "\n",
    "ax.set_xticks(x + 2 * w)\n",
    "ax.set_xticklabels(err_types)\n",
    "\n",
    "ax.set_ylabel(r\"$\\Delta$AP$^\\textrm{box}$@0.5\")\n",
    "\n",
    "ax.legend(title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True)\n",
    "\n",
    "fig.tight_layout()\n",
    "add_grid_log_plot(ax)\n",
    "set_ax_style(ax)\n",
    "ax.xaxis.grid(False)\n",
    "\n",
    "set_fig_size(fig, 8, 3)\n",
    "\n",
    "save_fig(\"tide.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8270d4ab",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7391b9b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "import os\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# See fonts.txt for instructions on installing fonts\n",
    "def set_style():\n",
    "    plt.style.use([\"seaborn-white\", \"seaborn-paper\"])\n",
    "    weight = \"normal\"  # [ 'normal' | 'bold' | 'heavy' | 'light' | 'ultrabold' | 'ultralight']\n",
    "    fontsize = 16\n",
    "    # plt.rcParams['mathtext.fontset'] = \"custom\"\n",
    "    # plt.rcParams['mathtext.cal'] = \"cmsy10\"\n",
    "    # matplotlib.rc(\"font\", family=\"sans-serif\")\n",
    "    plt.rc(\"text\", usetex=True)\n",
    "    params = {\n",
    "        \"font.family\": \"serif\",\n",
    "        # \"font.serif\": \"Nimbus Roman No9 L\",\n",
    "        \"font.serif\": \"Times\",\n",
    "        # Bitstream Vera Serif, New Century Schoolbook, Century Schoolbook L, Utopia, ITC Bookman, Bookman, Nimbus Roman No9 L, Times New Roman, Times, Palatino, Charter, serif\n",
    "        \"font.weight\": weight,\n",
    "        \"mathtext.fontset\": \"custom\",\n",
    "        \"mathtext.cal\": \"cmsy10\",\n",
    "        \"legend.fontsize\": fontsize,\n",
    "        \"axes.labelsize\": fontsize,\n",
    "        \"axes.labelweight\": weight,\n",
    "        \"axes.titlesize\": fontsize,\n",
    "        \"axes.titleweight\": weight,\n",
    "        \"xtick.labelsize\": fontsize,\n",
    "        \"ytick.labelsize\": fontsize,\n",
    "        \"figure.titlesize\": fontsize,\n",
    "        \"figure.titleweight\": weight,\n",
    "    }\n",
    "    matplotlib.rcParams.update(params)\n",
    "\n",
    "\n",
    "def set_fig_size(fig, width, height):\n",
    "    fig.set_size_inches(width, height)\n",
    "    plt.tight_layout()\n",
    "\n",
    "\n",
    "def set_fig_style(fig):\n",
    "    ax = fig.axes[0]\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "    fig.tight_layout()\n",
    "\n",
    "\n",
    "def set_ax_style(ax):\n",
    "    ax.spines[\"right\"].set_visible(False)\n",
    "    ax.spines[\"top\"].set_visible(False)\n",
    "\n",
    "\n",
    "def save_fig(fig_path, crop=True, dpi=300):\n",
    "    plt.savefig(fig_path, dpi=dpi, bbox_inches=\"tight\")\n",
    "    if crop and fig_path.endswith(\".pdf\"):\n",
    "        os.system('pdfcrop \"{:s}\"'.format(fig_path))\n",
    "        os.system(\n",
    "            'mv \"{:s}-crop.pdf\" \"{:s}\"'.format(fig_path.replace(\".pdf\", \"\"), fig_path)\n",
    "        )\n",
    "\n",
    "\n",
    "def add_grid_log_plot(ax=None):\n",
    "    \"\"\"Add grid lines to a log linear plot.\"\"\"\n",
    "    if ax is None:\n",
    "        ax = plt.gca()\n",
    "    ax.grid(which='both', linestyle='--', linewidth=0.75, alpha=0.5)\n",
    "\n",
    "\n",
    "def add_grid_linear_plot():\n",
    "    \"\"\"Add grid lines to a linear plot.\"\"\"\n",
    "    plt.gca().grid(which='both', linestyle='--', linewidth=1)\n",
    "\n",
    "\n",
    "set_style()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d742c53",
   "metadata": {},
   "source": [
    "## Fig 1: Fine-tuning epochs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4397c45",
   "metadata": {},
   "outputs": [],
   "source": [
    "nan = np.nan\n",
    "x_data = [25, 50, 100, 200, 400]\n",
    "methods = [\n",
    "    \"random\",\n",
    "    \"supervised IN1k\",\n",
    "    \"MoCo v3\",\n",
    "    \"BEiT\",\n",
    "    \"MAE\",\n",
    "]\n",
    "markers = [\n",
    "    \"o\",\n",
    "    \"v\",\n",
    "    \"s\",\n",
    "    \"X\",\n",
    "    \"P\",\n",
    "]\n",
    "colors = plt.get_cmap(\"Dark2\")\n",
    "plot_fn = plt.semilogx\n",
    "\n",
    "shuffle_inds = [4, 3, 0, 2, 1]\n",
    "methods_shuffled = [methods[i] for i in shuffle_inds]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fd5d6221",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "\n",
    "################ ViT-B ################\n",
    "data = np.array([\n",
    "    [ nan, 46.6, 46.4, 47.8, 48.1],  # 25ep\n",
    "    [45.3, 47.9, 47.8, 49.8, 50.1],  # 50ep\n",
    "    [48.2, 47.2, 47.9, 49.8, 50.3],  # 100ep\n",
    "    [48.9,  nan,  nan,  nan,  nan],  # 200ep\n",
    "    [48.2,  nan,  nan,  nan,  nan],  # 400ep\n",
    "])\n",
    "\n",
    "data = data.T[shuffle_inds].T\n",
    "\n",
    "ax = ax1\n",
    "\n",
    "for i in range(len(methods)):\n",
    "    ax.semilogx(\n",
    "        x_data,\n",
    "        data[:, i],\n",
    "        color=colors(shuffle_inds[i]),\n",
    "        marker=markers[shuffle_inds[i]],\n",
    "        markersize=9,\n",
    "        linestyle=\"-.\",\n",
    "        linewidth=0.5,\n",
    "    )\n",
    "\n",
    "ax.set_ylim([45, 51])\n",
    "ax.set_xticks(x_data)\n",
    "ax.set_xticklabels(x_data)\n",
    "ax.set_xlabel(\"Fine-tuning epochs\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "# Make font white so that all sizing stays correct\n",
    "# Crop out extra whitespace in latex\n",
    "ax.xaxis.label.set_color(\"white\")\n",
    "ax.tick_params(axis=\"x\", colors=\"white\")\n",
    "ax.set_title(\"ViT-B Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"1.0\", pad=0.2))\n",
    "ax.legend(methods_shuffled, title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True, loc=\"lower right\")\n",
    "\n",
    "################ ViT-L ################\n",
    "data = np.array([\n",
    "    [ nan, 48.4, 48.7, 52.7, 52.1],\n",
    "    [46.8, 49.3, 49.3, 53.3, 53.3],\n",
    "    [49.8, 48.5, 49.4, 52.1, 52.1],\n",
    "    [50.7,  nan,  nan,  nan,  nan],\n",
    "    [49.5,  nan,  nan,  nan,  nan],\n",
    "])\n",
    "\n",
    "\n",
    "methods_shuffled = [methods[i] for i in shuffle_inds]\n",
    "data = data.T[shuffle_inds].T\n",
    "\n",
    "ax = ax2\n",
    "\n",
    "# reverse as a hack to make MAE appear on top of BEiT\n",
    "for i in range(len(methods) - 1, -1, -1):\n",
    "    ax.semilogx(\n",
    "        x_data,\n",
    "        data[:, i],\n",
    "        color=colors(shuffle_inds[i]),\n",
    "        marker=markers[shuffle_inds[i]],\n",
    "        markersize=9,\n",
    "        linestyle=\"-.\",\n",
    "        linewidth=0.5,\n",
    "    )\n",
    "\n",
    "ax.set_xticks(x_data)\n",
    "ax.set_xticklabels(x_data)\n",
    "ax.set_yticks(range(46, 54))\n",
    "ax.set_xlabel(\"Fine-tuning epochs (log scale)\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "ax.set_title(\"ViT-L Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"1.0\", pad=0.2))\n",
    "\n",
    "################ Finalize and plot ################\n",
    "\n",
    "add_grid_log_plot(ax1)\n",
    "add_grid_log_plot(ax2)\n",
    "set_ax_style(ax1)\n",
    "set_ax_style(ax2)\n",
    "set_fig_size(fig, 8, 8)\n",
    "\n",
    "save_fig(\"fine_tuning_epochs.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0eed86ac",
   "metadata": {},
   "source": [
    "## Fig 2: pre-training epochs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c6276251",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = [100, 200, 400, 800, 1600]\n",
    "# y = [47.2, 49.5, 51.1, 51.9, 52.1]  # 25-epoch\n",
    "y = [50.1, 51.5, 52.7, 53.1, 53.3]  # 50-epoch\n",
    "\n",
    "ax = plt.gca()\n",
    "\n",
    "ax.semilogx(\n",
    "    x,\n",
    "    y,\n",
    "    color=colors(4),\n",
    "    marker=markers[4],\n",
    "    markersize=9,\n",
    "    linestyle=\"-.\",\n",
    "    linewidth=0.5,\n",
    ")\n",
    "for p_x, p_y in zip(x, y):\n",
    "    ax.annotate(str(p_y), (p_x, p_y), textcoords=\"offset points\", fontsize=12, xytext=(0,10), ha=\"center\")\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(x)\n",
    "# ax.set_yticks(range(46, 54))\n",
    "ax.set_xlabel(\"Pre-training epochs (log scale)\")\n",
    "ax.set_ylabel(r\"AP$^\\textrm{box}$\")\n",
    "# ax.set_title(\"ViT-L Mask R-CNN\", y=0.92, bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2))\n",
    "\n",
    "# ax.legend([\"MAE\"], title_fontsize=16, fontsize=16, frameon=True)\n",
    "\n",
    "add_grid_log_plot(ax)\n",
    "set_ax_style(ax)\n",
    "set_fig_size(plt.gcf(), 8, 3)\n",
    "\n",
    "save_fig(\"pre_training_epochs.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2eac6af7",
   "metadata": {},
   "source": [
    "## Fig (not using): Hyperparameter tuning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b498776",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_lr_wd_data(data, name, opt_i, opt_j, hide_y=False, hide_x=True):\n",
    "    norm = matplotlib.colors.Normalize(vmin=43, vmax=49)\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "    ax.matshow(data, cmap='Purples', norm=norm)\n",
    "\n",
    "    xlabels = [0.025, 0.050, 0.100, 0.200, 0.400]\n",
    "    ylabels = [\"4.0e-5\", \"8.0e-5\", \"1.6e-4\", \"3.2e-4\"]\n",
    "\n",
    "    ax.xaxis.tick_bottom()\n",
    "    ax.set_xlabel(\"weight decay\")\n",
    "    if hide_x:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        ax.xaxis.label.set_color(\"white\")\n",
    "    ax.set_xticks(np.arange(len(xlabels)))\n",
    "    ax.set_xticklabels(xlabels, minor=False)\n",
    "\n",
    "    ax.set_yticks(np.arange(len(ylabels)))\n",
    "    ax.set_yticklabels(ylabels, minor=False)\n",
    "    ax.set_ylabel(\"learning rate\")\n",
    "    if hide_y:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        # Crop out extra whitespace in latex\n",
    "        ax.yaxis.label.set_color(\"white\")\n",
    "        ax.tick_params(axis=\"y\", colors=\"white\")\n",
    "\n",
    "    for (i, j), z in np.ndenumerate(data):\n",
    "        if np.isnan(z):\n",
    "            continue\n",
    "        if opt_i == i and opt_j == j:\n",
    "            text = r\"\\underline{\" + \"{:0.1f}\".format(z) + \"}\"\n",
    "        else:\n",
    "            text = \"{:0.1f}\".format(z)\n",
    "        ax.text(\n",
    "            j,\n",
    "            i,\n",
    "            text,\n",
    "            ha=\"center\",\n",
    "            va=\"center\",\n",
    "            fontsize=12,\n",
    "            usetex=True,\n",
    "            bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2)\n",
    "        )\n",
    "\n",
    "    set_fig_size(fig, 4, 4)\n",
    "    ax.set_title(name)\n",
    "    save_fig(f\"lr_wd_{name.replace(' ', '_')}.pdf\")\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "27ec94ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_template = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 8e-5\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 1.6e-4\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_random = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   nan,   43.8,  45.3,  nan,   ],  # 8e-5\n",
    "        [nan,   nan,   45.7,  47.1,  46.6,  ],  # 1.6e-4\n",
    "        [nan,   nan,   46.9,  47.1,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_random, \"random\", 2, 3)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_supervised = np.array([\n",
    "        [nan,   nan,   45.2,  nan,   nan,   ],  # 4e-5\n",
    "        [nan,   46.4,  46.5,  46.5,  nan,   ],  # 8e-5\n",
    "        [nan,   46.5,  46.4,  46.4,  nan,   ],  # 1.6e-4\n",
    "        [nan,   46.1,  45.7,  44.2,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_supervised, \"supervised IN1k\", 1, 2, hide_y=True)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_moco = np.array([\n",
    "        [nan,   nan,   nan,   nan,    nan,   ],  # 4e-5\n",
    "        [nan,   46.1,  46.1,  46.4,   nan,   ],  # 8e-5\n",
    "        [nan,   46.4,  46.7,  46.3,   nan,   ],  # 1.6e-4\n",
    "        [nan,   45.8,  45.8,  44.7,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_moco, \"MoCo v3\", 2, 2, hide_y=True, hide_x=False)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_beit = np.array([\n",
    "        [nan,   nan,   nan,   nan,   nan,   ],  # 4e-5\n",
    "        [nan,   46.1,  46.6,  46.4,  nan,   ],  # 8e-5\n",
    "        [46.8,  47.1,  46.7,  46.0,  nan,   ],  # 1.6e-4\n",
    "        [nan,   46.3,  45.7,  44.0,  nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_beit, \"BEiT\", 2, 1, hide_y=True)\n",
    "\n",
    "\n",
    "#        0.025  0.050  0.100  0.200  0.400\n",
    "data_mae = np.array([\n",
    "        [nan,   46.3,  nan,   nan,   nan,   ],  # 4e-5\n",
    "        [47.4,  47.8,  47.6,  47.5,   nan,   ],  # 8e-5\n",
    "        [nan,   47.3,  47.4,  46.5,   nan,   ],  # 1.6e-4\n",
    "        [nan,   46.3,  45.9,  44.1,   nan,   ],  # 3.2e-4\n",
    "])\n",
    "plot_lr_wd_data(data_mae, \"MAE token\", 1, 1, hide_y=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5477e02d",
   "metadata": {},
   "source": [
    "## Fig 3: dp tuning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cec62d2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_dp_data(data, name, opt, hide_y=False, hide_x=True):\n",
    "    norm = matplotlib.colors.Normalize(vmin=43, vmax=54)\n",
    "\n",
    "    fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True)\n",
    "    ax1.matshow(data[0, :][np.newaxis, :], cmap='Purples', norm=norm)\n",
    "    ax2.matshow(data[1, :][np.newaxis, :], cmap='Purples', norm=norm)\n",
    "\n",
    "    xlabels = [0.0, 0.1, 0.2, 0.3]\n",
    "\n",
    "    ax1.set_xticks([])\n",
    "    ax1.set_xticklabels([], minor=False)\n",
    "    ax2.xaxis.tick_bottom()\n",
    "    ax2.set_xlabel(\"drop path rate\")\n",
    "    if hide_x:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        ax2.xaxis.label.set_color(\"white\")\n",
    "    ax2.set_xticks(np.arange(len(xlabels)))\n",
    "    ax2.set_xticklabels(xlabels, minor=False)\n",
    "\n",
    "    for ax in (ax1, ax2):\n",
    "        ax.set_yticks([])\n",
    "        ax.set_yticklabels([], minor=False)\n",
    "    ax1.set_ylabel(\"ViT-B\", fontsize=13)\n",
    "    ax2.set_ylabel(\"ViT-L\", fontsize=13)\n",
    "    if hide_y:\n",
    "        # Make font white so that all sizing stays correct\n",
    "        # Crop out extra whitespace in latex\n",
    "        for ax in (ax1, ax2):\n",
    "            ax.yaxis.label.set_color(\"white\")\n",
    "            ax.tick_params(axis=\"y\", colors=\"white\")\n",
    "\n",
    "    for r in (0, 1):\n",
    "        for i, z in enumerate(data[r]):\n",
    "            if np.isnan(z):\n",
    "                continue\n",
    "            if opt[r] == i:\n",
    "                text = r\"\\underline{\" + \"{:0.1f}\".format(z) + \"}\"\n",
    "            else:\n",
    "                text = \"{:0.1f}\".format(z)\n",
    "            ax = ax1 if r == 0 else ax2\n",
    "            ax.text(\n",
    "                i,\n",
    "                0,\n",
    "                text,\n",
    "                ha=\"center\",\n",
    "                va=\"center\",\n",
    "                fontsize=12,\n",
    "                usetex=True,\n",
    "                bbox=dict(boxstyle=\"round\", facecolor=\"white\", edgecolor=\"0.3\", pad=0.2)\n",
    "            )\n",
    "\n",
    "    set_fig_size(fig, 4, 1.9)\n",
    "    ax1.set_title(name)\n",
    "    save_fig(f\"dp_{name.replace(' ', '_')}.pdf\")\n",
    "\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f5217f17",
   "metadata": {},
   "outputs": [],
   "source": [
    "data_random = np.array([\n",
    "    [47.1, 47.9, 47.9, 47.5],\n",
    "    [48.0, 49.1, 49.7, 49.8]\n",
    "])\n",
    "plot_dp_data(data_random, \"random\", (1, 3))\n",
    "\n",
    "\n",
    "data_supervised = np.array([\n",
    "    [46.5, 46.6, 46.5, 46.1],\n",
    "    [47.4, 47.9, 48.0, 48.4]\n",
    "])\n",
    "plot_dp_data(data_supervised, \"supervised IN1k\", (1, 3))\n",
    "\n",
    "\n",
    "data_moco = np.array([\n",
    "    [46.7, 46.4, 46.1, 45.6],\n",
    "    [48.4, 48.6, 48.8, 48.7]\n",
    "])\n",
    "plot_dp_data(data_moco, \"MoCo v3\", (0, 2), hide_x=False)\n",
    "\n",
    "\n",
    "data_beit = np.array([\n",
    "    [47.1, 47.0, 46.5, 45.9],\n",
    "    [51.4, 51.7, 52.3, 51.6]\n",
    "])\n",
    "plot_dp_data(data_beit, \"BEiT\", (0, 2))\n",
    "\n",
    "\n",
    "data_mae = np.array([\n",
    "    [47.8, 47.0, 46.4, nan],\n",
    "    [52.1, 52.9, 52.6, 51.7]\n",
    "])\n",
    "plot_dp_data(data_mae, \"MAE token\", (0, 1))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b36a1525",
   "metadata": {},
   "source": [
    "## TIDE analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ec56361",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Data exported from devfair\n",
    "errs_by_init = {'MAE': [1.9510576327989924, 5.829108352724248, 0.9666126532664236, 0.11493284337674936, 3.8514876571176444, 6.240006709239921], 'BEiT': [1.832553846598529, 5.80474220638159, 1.0559608256582464, 0.1126485569129585, 3.8653490363024474, 6.035120236519106], 'MoCo v3': [2.053737304639725, 6.64737918499489, 0.9516454246460739, 0.08993888122245153, 3.6175200444034488, 8.543443906443997], 'Sup': [1.8051209140015914, 6.72691764487368, 0.9650350850485125, 0.10915625049095468, 3.62308589310193, 7.71900591282764], 'Random': [2.0461939041410204, 6.134197547611151, 1.0427584405778703, 0.10337559397176221, 3.5926070687475544, 7.8541103677072215]}\n",
    "err_types = ['cls', 'loc', 'cls+loc', 'dup', 'bg', 'miss']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5df1cfb9",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.arange(len(err_types))\n",
    "w = 0.1\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.bar(x,         errs_by_init[\"MAE\"],     w, label=methods_shuffled[0], color=colors(shuffle_inds[0]))\n",
    "ax.bar(x + w,     errs_by_init[\"BEiT\"],    w, label=methods_shuffled[1], color=colors(shuffle_inds[1]))\n",
    "ax.bar(x + 2 * w, errs_by_init[\"Random\"],  w, label=methods_shuffled[2], color=colors(shuffle_inds[2]))\n",
    "ax.bar(x + 3 * w, errs_by_init[\"MoCo v3\"], w, label=methods_shuffled[3], color=colors(shuffle_inds[3]))\n",
    "ax.bar(x + 4 * w, errs_by_init[\"Sup\"],     w, label=methods_shuffled[4], color=colors(shuffle_inds[4]))\n",
    "\n",
    "ax.set_xticks(x + 2 * w)\n",
    "ax.set_xticklabels(err_types)\n",
    "\n",
    "ax.set_ylabel(r\"$\\Delta$AP$^\\textrm{box}$@0.5\")\n",
    "\n",
    "ax.legend(title=\"Initialization\", title_fontsize=13, fontsize=13, frameon=True)\n",
    "\n",
    "fig.tight_layout()\n",
    "add_grid_log_plot(ax)\n",
    "set_ax_style(ax)\n",
    "ax.xaxis.grid(False)\n",
    "\n",
    "set_fig_size(fig, 8, 3)\n",
    "\n",
    "save_fig(\"tide.pdf\")\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8270d4ab",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

